On generic identifiability of symmetric tensors of subgeneric rank

We prove that the general symmetric tensor in $S^d {\mathbb C}^{n+1}$ of rank r is identifiable, provided that r is smaller than the generic rank. That is, its Waring decomposition as a sum of r powers of linear forms is unique. Only three exceptional cases arise, all of which were known in the literature. Our original contribution regards the case of cubics ($d=3$), while for $d\ge 4$ we rely on known results on weak defectivity by Ballico, Ciliberto, Chiantini, and Mella.

==> anc/generic-identifiability.m2 <==
---generic-identifiability.m2
---ancillary Macaulay2 file for Section 3 of [On generic identifiability of symmetric tensors of subgeneric rank, by L. Chiantini, G. Ottaviani, N. Vannieuwenhoven]


checkPropositionWithThreeSpaces = (p,codimL,codimM,codimN,ptsL,ptsM,ptsN) -> (
--
-- Generate ideals of the spaces L, M, and N.
KK := ZZ/101; 
R  := KK[x_0 .. x_p];
L  := ideal(x_0..x_(codimL-1) );
M  := ideal(x_(codimL)..x_(codimL+codimM-1) );
if p>= codimL+codimM+codimN-1 then N  := ideal(x_(codimL+codimM)..x_(codimL+codimM+codimN-1) );
if p<= codimL+codimM+codimN-2 then N  = ideal( basis(1,R) * random( R^{p+1:0}, R^{codimN:0} ) );
LMN= intersect(L,M,N);
--
-- Generate random points on L, M, and N.
GL = gens kernel transpose jacobian gens L;
cs = numcols GL;
l  = GL*random(R^{cs:0},R^{ptsL:0});
GM = gens kernel transpose jacobian gens M;
cs  = numcols GM;
m  = GM*random(R^{cs:0},R^{ptsM:0});
GN = gens kernel transpose jacobian gens N;
cs  = numcols GN;
n  = GN*random(R^{cs:0},R^{ptsN:0});
--
-- Construct equations for imposing interpolation in first derivative on LMN.
xj=diff(transpose basis(1,R),super basis(3,LMN));
jj = sub(xj,apply(p+1,i->(x_i=>(l_(i,0)))));
for j from 1 to (ptsL-1) do jj=jj||sub(xj,apply(p+1,i->(x_i=>(l_(i,j)))));
for j from 0 to (ptsM-1) do jj=jj||sub(xj,apply(p+1,i->(x_i=>(m_(i,j)))));
for j from 0 to (ptsN-1) do jj=jj||sub(xj,apply(p+1,i->(x_i=>(n_(i,j)))));
--
-- Impose the derivative interpolation conditions.
pt = ideal( super basis(3,LMN)*(gens kernel jj) ),
<<"dim space cubics="<<numcols mingens pt<<endl;
sing=ideal diff(transpose(basis(1,R)),gens pt);
--point2 gives singular locus outside LMN
point2=saturate(sing,LMN);
<<"singular locus outside LMN has codim="<<codim point2<<endl;
);


checkPropositionWithTwoSpaces = (p,codimL,codimM,ptsL,ptsM,pts) -> (
-- Generate ideals of the spaces L and M.
KK := ZZ/101; 
R  := KK[x_0 .. x_p];
L  := ideal(x_0..x_(codimL-1) );
M  := ideal(x_(codimL)..x_(codimL+codimM-1) );
LM := intersect(L,M);
--
-- Generate random points on L and M.
GL := gens kernel transpose jacobian gens L;
cs := numcols GL;
l  := GL*random(R^{cs:0},R^{ptsL:0});
GM := gens kernel transpose jacobian gens M;
cs = numcols GM;
m  := GM*random(R^{cs:0},R^{ptsM:0});
n  := random(R^{p+1:0},R^{pts:0});
--
-- Construct equations for imposing interpolation in first derivative on LM.
xj := diff(transpose basis(1,R),super basis(3,LM));
jj := sub(xj,apply(p+1,i->(x_i=>(l_(i,0)))));
for j from 1 to (ptsL-1) do jj=jj||sub(xj,apply(p+1,i->(x_i=>l_(i,j))));
for j from 0 to (ptsM-1) do jj=jj||sub(xj,apply(p+1,i->(x_i=>m_(i,j))));
for j from 0 to (pts-1) do jj=jj||sub(xj,apply(p+1,i->(x_i=>n_(i,j))));
--
-- Impose the derivative interpolation conditions.
pt := ideal( super basis(3,LM)*(gens kernel jj) );
<<"dim space cubics="<<numcols mingens pt<<endl;
sing=ideal diff(transpose(basis(1,R)),gens pt);
point2=saturate(sing,LM);
<<"singular locus outside LM has codim="<<codim point2<<" and degree="<< degree point2<<endl;
);

checkPropositionWithOneSpace = (p,codimL,ptsL,pts) -> (
-- Generate ideals of the space L.
KK := ZZ/101; 
R  := KK[x_0 .. x_p];
L  := ideal(x_0..x_(codimL-1) );
--
-- Generate random points on L and random points.
GL := gens kernel transpose jacobian gens L;
cs := numcols GL;
l  := GL*random(R^{cs:0},R^{ptsL:0});
n  := random(R^{p+1:0},R^{pts:0});
--
-- Construct equations for imposing interpolation in first derivative.
xj := diff(transpose basis(1,R),super basis(3,L));
jj := sub(xj,apply(p+1,i->(x_i=>(l_(i,0)))));
for j from 1 to (ptsL-1) do jj=jj||sub(xj,apply(p+1,i->(x_i=>l_(i,j))));
for j from 0 to (pts-1) do jj=jj||sub(xj,apply(p+1,i->(x_i=>n_(i,j))));
--
-- Impose the derivative interpolation conditions.
pt := ideal(super basis(3,L)*(gens kernel jj) );
<<"dim space cubics="<<numcols mingens pt<<endl;
sing=ideal diff(transpose(basis(1,R)),gens pt);
point2=saturate(sing,L);
<<"singular locus outside L has codim="<<codim point2<<" and degree="<< degree point2<<endl;
);

-- Proof of Proposition 3.3
n=6; time checkPropositionWithThreeSpaces(n,3,3,3,3,3,2)  
--dim space cubics=3
--singular locus outside LMN has codim=infinity
-- used 0.071136 seconds
     
n=7; time checkPropositionWithThreeSpaces(n,3,3,3,3,3,2) 
--dim space cubics=3
--singular locus outside LMN has codim=infinity
     -- used 0.0425569 seconds

n=8; time checkPropositionWithThreeSpaces(n,3,3,3,3,3,2) 
--dim space cubics=3
--singular locus outside LMN has codim=infinity 
     -- used 0.0235189 seconds
   
     
     
-- Proof of Proposition 3.5
n=5; time checkPropositionWithTwoSpaces(n,3,3,n-2,n-2,2)  
--dim space cubics=6
--singular locus outside LM has codim=5 and degree=2
     -- used 0.0211243 seconds
     
n=6; time checkPropositionWithTwoSpaces(n,3,3,n-2,n-2,2)  
--dim space cubics=7
--singular locus outside LM has codim=6 and degree=2
     -- used 0.0692658 seconds

n=7; time checkPropositionWithTwoSpaces(n,3,3,n-2,n-2,2)      
--dim space cubics=8
--singular locus outside LM has codim=7 and degree=2
     -- used 0.0469482 seconds     
   
   
   
-- Proof of Proposition 3.6
n=6;  time checkPropositionWithOneSpace(n,3,(n*(n-1))//6,n) 
--dim space cubics=7
--singular locus outside L has codim=6 and degree=6
 -- used 0.0485688 seconds
 
n=7;  time checkPropositionWithOneSpace(n,3,(n*(n-1))//6,n)  
--dim space cubics=8
--singular locus outside L has codim=7 and degree=7
  -- used 0.0882232 seconds
     
   
     
-- Proof of Proposition 3.7
n=6; time checkPropositionWithThreeSpaces(n,4,3,3,3,4,4)  
--dim space cubics=0
     -- used 0.0403443 seconds

n=7; time checkPropositionWithThreeSpaces(n,4,3,3,3,4,4)
--dim space cubics=0
--singular locus outside LMN has codim=0
-- used 0.0632645 seconds

n=8; time checkPropositionWithThreeSpaces(n,4,3,3,3,4,4)
--dim space cubics=0
--singular locus outside LMN has codim=0
     -- used 0.0580103 seconds

n=9; time checkPropositionWithThreeSpaces(n,4,3,3,3,4,4) 
---dim space cubics=0
---singular locus outside LMN has codim=0
     -- used 0.024923 seconds
   
   
     
-- Proof of Proposition 3.8
n=7;  time checkPropositionWithTwoSpaces(n,4,3,n-3,(4*n-10)//3,4)  
--dim space cubics=0
     -- used 0.041006 seconds
     
     
     
-- Proof of Proposition 3.9
n=7;  time checkPropositionWithOneSpace(n,4,((n-1)*(n-2))//6,(4*n+2)//3)  
--dim space cubics=0
     -- used 0.0927442 seconds

n=10; checkPropositionWithOneSpace(n,4,((n-1)*(n-2))//6,(4*n+2)//3)
--dim space cubics=0
     -- used 0.787166 seconds



-- Proof of Proposition 3.10
n=8;  time checkPropositionWithThreeSpaces(n,4,4,3,4,4,5) 
--dim space cubics=1
--singular locus outside LMN has codim=infinity
     -- used 118.109 seconds

n=9;  time checkPropositionWithThreeSpaces(n,4,4,3,4,4,5)
--dim space cubics=1
--singular locus outside LMN has codim=8
     -- used 156.017 seconds
     
n=10; time checkPropositionWithThreeSpaces(n,4,4,3,4,4,5)
--dim space cubics=1
--singular locus outside LMN has codim=infinity
     -- used 0.199393 seconds



-- Proof of Proposition 3.11
n=8; time checkPropositionWithTwoSpaces(n,4,4,(4*n-14)//3,(4*n-14)//3,5) 
--singular locus outside LM has codim=8 and degree=5
     -- used 0.23076 seconds



-- Proof of Proposition 3.12 (not needed, just for double-check)
n=8;  time checkPropositionWithOneSpace(n,4,((n-1)*(n-2))//6,(4*n+1)//3)  
--dim space cubics=3
--singular locus outside L has codim=8 and degree=11
     -- used 0.414917 seconds
     
n=11; time checkPropositionWithOneSpace(n,4,((n-1)*(n-2))//6,(4*n+1)//3) 
--dim space cubics=4
--singular locus outside L has codim=11 and degree=15
     -- used 2.57327 seconds
   




==> anc/specific-identifiability.m2 <==
---specific-identifiability.m2
---ancillary Macaulay2 file for Section 5 of [On generic identifiability of symmetric tensors of subgeneric rank, by L. Chiantini, G. Ottaviani, N. Vannieuwenhoven]


hessianCriterion = (l, d, n) -> (
-- Check the Hessian criterion for the points given as columns of the matrix p.
--
try (
xx := basis(1,KK);
Tf := l_(0,0)^(d-1) * xx;
for j from 1 to (numcols l)-1 do ( Tf = Tf | l_(0,j)^(d-1)*xx );
T := diff(transpose basis(d,KK), Tf);
K := gens kernel transpose T;
if (numcols K) != binomial(d+n,d) - (numcols l)*(n+1) then (
  <<"(d,n,r) = ("<<d<<", "<<n<<", "<<(numcols l)<<") has tangent space of unexpected dimension."<<endl;
  error();
);
-- Construct equations for intersection.
M := basis(d,KK) * K;
H := diff(transpose xx, diff(xx, M_0));
for j from 1 to (numcols M)-1 do ( H = H | diff(transpose xx, diff(xx, M_j)); );
--
-- Check dimension in every point.
for j from 0 to (numcols l)-1 do (
rk := rank sub(H, diff(xx, l_j));
if rk != n then (
  <<"(d,n,r) = ("<<d<<", "<<n<<", "<<(numcols l)<<") has contact locus of unexpected dimension!"<<endl; 
  error();
);
);
<<"(d,n,r) = ("<<d<<", "<<n<<", "<<(numcols l)<<") is IDENTIFIABLE."<<endl;
idf = true;
) else (idf = false);
idf
);

isSmooth = (l, d, n) -> (
-- Checks whether symmetric flattenings can prove that the given Waring 
-- decomposition corresponds to a smooth point.
--
sm := false;
phi := sum(numcols l, i->l_(0,i)^d);
delta := floor(d/2);
phik := diff(basis(d-delta,KK), diff(transpose basis(delta,KK), phi));
rk := rank phik;
if (rk == numcols l) and (rk < numrows phik) then (
VK = (gens kernel phik);
  V := basis(d-delta, KK) * VK;
  WK = (gens kernel transpose phik);
  W := basis(delta, KK) * WK;
  N = diff(transpose basis(d,KK), W**V);
  rkk := rank N;
  if rkk == binomial(n+d,d) - (numcols l)*(n+1) then ( sm = true; );
);
sm
);

isSmooth3 = (l, n) -> (
-- Checks whether Young flattenings can prove that the given third-order Waring 
-- decomposition corresponds to a smooth point.
rd=res ideal basis(1,KK);
r=numcols l;
f=sum(r,i->(l_(0,i))^3);
pts=(n//2)+1;
wd1=diff(rd.dd_pts,diff(basis(1,KK),diff(transpose basis(1,KK),(l_(0,0))^3)));
wdf=diff(rd.dd_pts,diff(basis(1,KK),diff(transpose basis(1,KK),f)));
sm=false;
if rank(wdf) == binomial(n,n//2)*r then (
kk=gens ker wdf;
kkt=gens ker transpose wdf;
sps1 = (numrows kkt) // (n+1);
sps2 = (numrows kk) // (n+1);
sk1=((id_(KK^(sps1)))**basis(1,KK))*kkt; 
sk2=((id_(KK^(sps2)))**basis(1,KK))*kk;
z=minors(1,(transpose sk1)*rd.dd_pts*sk2);
rkk = rank(diff(transpose basis(3,KK),mingens z));
if rkk == (binomial(n+3,3) - r*(n+1)) then ( sm=true; );
);
sm
);

randomPoints = (d,n,r) -> (
-- Generates r random points on v_d(P^n)
R = matrix {{random(1,KK)}};
for j from 2 to r do R = R | random(1,KK);
R
);

-- Proof of the remaining cases in Theorem 3.2.
d = 3;
for n from 2 to 5 do (
KK = ZZ/3001[x_0 .. x_n];
r = ceiling(binomial(d+n,d)/(n+1))-1;
l = randomPoints(d,n,r);
try time hessianCriterion(l, d, n);
);

-- Example in section 5.4
n=6;
KK = ZZ/3001[x_0 .. x_n];
l = basis(1,KK) * transpose matrix {
    {1,0,0,0,0,0,0},
    {0,1,0,0,0,0,0},
    {0,0,1,0,0,0,0},
    {0,0,0,1,0,0,0},
    {0,0,0,0,1,0,0},
    {0,0,0,0,0,1,0},
    {0,0,0,0,0,0,1},
    {4,3,2,1,2,3,4},
    {1,1,2,2,3,3,4},
    {1,2,3,4,5,6,7}
    };
time isSmooth3(l,n)
 -- used 0.138858 seconds
 -- true

time hessianCriterion(l,3,n)
 -- used 0.0805168 seconds
 -- true


-- Generate Table 1, containing the maximum value of r for which the 
-- equations cut out an irreducible component of the r-secant variety
-- of the Segre variety.
d=4;
for n from 1 to 9 do (
  KK = ZZ/3001[x_0 .. x_n];
  IK = binomial(n+d//2-1,d//2-1);
  bb = binomial(n+ceiling(d/2),ceiling(d/2)) - n - 1/2;
  cc = binomial(n+d//2,d//2)*(binomial(n+ceiling(d/2),ceiling(d/2)) - binomial(n+d//2,d//2)/2 + 1/2) - binomial(d+n,d);
  r = 1+floor( (bb - numeric_212 (bb^2 - 2*cc)^(1/2)) );
  l = randomPoints(d,n,r);
  sm = time isSmooth(l,d,n);
  while not sm do (
    r = r-1;
    l = randomPoints(d,n,r);
    sm = time isSmooth(l,d,n);
  );
  print (d,n,IK,r,floor(1/2*(d*(n+1) - d + 1)));
);

